Phase-resolved turbulence dynamics in cardiac-cycle-inspired pulsatile pipe flow

Direct numerical simulations examine the phase-dependent turbulence dynamics of pipe flow driven by cardiac-cycle-inspired waveforms. Four cases with and without a low-flow plateau span two Reynolds-number ranges. The response follows four stages of turbulent--turbulent reorganisation. Strong acceleration suppresses transverse fluctuations and vortical activity. During acceleration and early deceleration, streamwise-normal-stress production recovers ahead of pressure--strain redistribution and radial momentum transport, allowing energy to accumulate in elongated streaks. In early deceleration, near-wall high-speed streaks develop predominantly varicose disturbances associated with Q4 sweeps, whereas outer-buffer-layer low-speed streaks develop predominantly sinuous disturbances associated with Q2 ejections. The transition exhibits distinct radial sequences: Q2-based local onset occurs progressively later towards the wall, whereas Q4-based onset is nearly simultaneous across the viscous sublayer and buffer layer, with peaks occurring successively outwards. The two responses overlap between the drag minimum and recovery maximum as redistribution intensifies markedly and multiscale momentum transport recovers rapidly. Turbulence then decays and its scales readjust. Where present, the plateau prolongs this decay and weakens the turbulence inherited by the next acceleration stage. It further delays local instability and lengthens the onset-to-peak intervals of the shear contributions. An unsteady friction decomposition links these phase-dependent dynamics to the drag response, highlighting the role of delayed turbulent shear recovery in sustaining the low-drag interval.

==> anc/movie_captions.txt <==
movie 1. Evolution of instantaneous vortical structures

Instantaneous vortical structures in BP3496 (with a low-flow plateau; top) and NP3496 (without a plateau; bottom), shown over a representative cycle. Vortex identification and colouring follow figure 5. The complete streamwise domains are displayed at the same width, so equal plotted distances correspond to different axial distances in the two cases. Insets show phase-averaged wall shear stress. Circles mark the displayed cycle time, and dotted curves denote the quasi-steady reference. Stages I–IV are defined in the main text. Snapshots are sampled every 0.5 s, starting at PHS-1 (0.5 s). Both cases are shown at matching times after the onset of acceleration until PHS-36 (18 s), the end of deceleration. The NP3496 view and marker are then held fixed as a reference while BP3496 continues through the low-flow plateau to PHS-50 (25 s).


movie 2. Evolution of instantaneous streak structures

Instantaneous streamwise-velocity streaks in BP3496 (with a low-flow plateau; left) and NP3496 (without a plateau; right), shown over a representative cycle. Velocity normalisation, the colour scale and the top-to-bottom ordering of the three wall distances follow figure 6. Each strip covers the complete streamwise domain of its case. Insets show phase-averaged wall shear stress. Circles mark the displayed cycle time, and dotted curves denote the quasi-steady reference. Stages I–IV are defined in the main text. Snapshots are sampled every 0.5 s, starting at PHS-1 (0.5 s). Both cases are shown at matching times after the onset of acceleration until PHS-36 (18 s), the end of deceleration. The NP3496 view and marker are then held fixed as a reference while BP3496 continues through the low-flow plateau to PHS-50 (25 s).


movie 3. Evolution of premultiplied spectra, cospectra and wall shear stress

Phase evolution of the premultiplied streamwise-velocity spectrum (top row), the positive part of the premultiplied shear-stress cospectrum (middle row) and wall shear stress (bottom row) in BP3496 (with a low-flow plateau; left) and NP3496 (without a plateau; right). The spectra and DNS wall shear stress are phase averaged. Spectral definitions, normalisation and wavelength-limit markings follow figures 7 and 9. Each spectral quantity uses a fixed colour scale shared by both cases. Circles mark the displayed cycle time, and dotted curves denote the quasi-steady reference. Stages I–IV are defined in the main text. The sequence begins at PHS-0. The spectral fields are linearly interpolated between samples 0.5 s apart for visualisation only. At PHS-36 (18 s), the NP3496 panels and marker are held fixed as a reference while BP3496 continues through the low-flow plateau to PHS-50 (25 s).

